A Consistent Higher-Order Isogeometric Shell Formulation

Shell analysis is a well-established field, but achieving optimal higher-order convergence rates for such simulations is a difficult challenge. We present an isogeometric Kirchhoff-Love shell framework that treats every numerical aspect in a consistent higher-order accurate way. In particular, a single trimmed B-spline surface provides a sufficiently smooth geometry, and the non-symmetric Nitsche method enforces the boundary conditions. A higher-order accurate reparametrization of cut knot spans in the parameter space provides a robust, higher-order accurate quadrature for (multiple) trimming curves, and the extended B-spline concept controls the conditioning of the resulting system of equations. Besides these components ensuring all requirements for higher-order accuracy, the presented shell formulation is based on tangential differential calculus, and level-set functions define the trimming curves. Numerical experiments confirm that the approach yields higher-order convergence rates, given that the solution is sufficiently smooth.

==> Content/CodeMatrixRepBsplineSegment1D-02.m <==
function $\BsplineMatrixCode$ = MatrixRepresentationOfBsplineSegment(\indexSpan, \pu, $\KV$)
% Input: 
%    \indexSpan... knot span
%    \pu... polynomial degree of the spline space
%    $\KV$... knot vector correspond to the initial coordinate $\uu$
% Output: 
%    \BsplineMatrixCode$\dots$ polynomial coeffients $\poly^\indexA_\indexC$ related to $r$

$\BsplineMatrixCode$ = ones(1,1);
for $i$ = 1 : $\pu$

    $k$ = 1;
    ${L}$ = zeros($i,i$+1);
    ${R}$ = zeros($i,i$+1);
    for $j$ = $\indexSpan$-$i$+1 : $\indexSpan$
        den = $\KV(j+1)$-$\KV(j)$;
        ${L}(k,k$)    = $1.~-~(\KV(\indexSpan)-\KV(j))~/~den$;
        ${L}(k,k$+1)  = $(\KV(\indexSpan)-\KV(j))~/~den$;
        ${R}(k,k$)     = -$(\KV(\indexSpan+1)-\KV(\indexSpan))~/~den$;
        ${R}(k,k$+1) = $(\KV(\indexSpan+1)-\KV(\indexSpan))~/~den$;
        $k$ = $k$ + 1;  
    end

    $\tilde{\BsplineMatrixCode}$ = $\BsplineMatrixCode$;
    $\BsplineMatrixCode$ = zeros($i$+1,$i$+1);
    $\BsplineMatrixCode$(1:(*end*)-1,:) = $\BsplineMatrixCode$(1:(*end*)-1,:) + $\tilde{\BsplineMatrixCode}$ * ${L}$;
    $\BsplineMatrixCode$(2:(*end*),:) = $\BsplineMatrixCode$(2:(*end*),:) + $\tilde{\BsplineMatrixCode}$ * ${R}$;
end

==> Content/CodeMatrixRepBsplineSegment1DSource.m <==
function mBasis = IGA_MatrixRepBsplineSegment1D( iSpanId, KV, pp )
% Input: 
%    $\indexSpan\dots$ knot span
%    $\pu\dots$ polynomial degree of the spline space
%    $\KV\dots$ knot vector correspond to the initial coordinate $\uu$
% Output: 
%    $\BsplineMatrix\dots$ polynomial coeffients $\poly^\indexA_\indexC$ related to $r$


mBasis = ones(1,1);
for ip=1:pp
    
    mLeftCoef = zeros(ip,ip+1);
    mRightCoef = zeros(ip,ip+1);
    
    count = 1;
    for j=iSpanId-ip+1:iSpanId
        
        tmp = KV(j+ip) - KV(j);
        tmpD0 = ( KV(iSpanId) - KV(j) ) / tmp;
        tmpD1 = ( KV(iSpanId+1) - KV(iSpanId) ) / tmp;
        
        mLeftCoef(count,count)    = 1. - tmpD0;
        mLeftCoef(count,count+1)  = tmpD0;
        mRightCoef(count,count)   = -tmpD1;
        mRightCoef(count,count+1) = tmpD1;
        count = count+1;
        
    end
    
    mPrevBasis = mBasis;
    mBasis = zeros(size(mRightCoef,2),size(mLeftCoef,2));
    mBasis(1:end-1,:) = mBasis(1:end-1,:) + mPrevBasis * mLeftCoef;
    mBasis(2:end,:) = mBasis(2:end,:) + mPrevBasis * mRightCoef;
    
end


end
